The Generalized BEADS Representation: A Correlation-Based Visualization of Mixed Quantum States

Quantum mechanics and particularly quantum information theory suffer from a lack of intuitive images. Visualization tools offer novel perspectives on many problems in quantum physics by revealing important properties of quantum states and processes that are otherwise obscured by abstract mathematical formalisms. Here, we extend the previously established BEADS representation of pure states to the so-called generalized BEADS representation of mixed quantum states. We introduce spherical functions, so-called beads to visualize correlation structures of mixed quantum states in an informationally complete way. A recursive optimization scheme is used to obtain minimum-entanglement pure state decompositions of all subsystems of a given N-qubit state. We show how correlation function components can be decomposed into individual contributions that correspond to different types of correlations of mixed states. This allows us to visually characterize the total correlation, genuine n-partite entanglement, nonclassical quantum-discord-type correlations as well as classical correlations. We further introduce a new quantifier for W-type entanglement for identifying W-class states. After outlining the mathematical details relevant for constructing the representation, we examine the generalized BEADS representations for various types of mixed states including product, classically correlated, separable but nonclassically correlated, as well as entangled states. As exemplary applications of the generalized BEADS representation, we showcase entanglement distillation and the effects of noise channels.

==> compress.sh <==
#!/usr/bin/env bash
set -euo pipefail

# Usage: ./copy_compress.sh SOURCE_DIR DEST_DIR

SRC="${1:?Usage: $0 SOURCE_DIR DEST_DIR}"
DEST="${2:?Usage: $0 SOURCE_DIR DEST_DIR}"

mkdir -p "$DEST"
SRC="$(cd "$SRC" && pwd -P)"
DEST="$(cd "$DEST" && pwd -P)"

if [[ "$SRC" == "$DEST" || "$SRC" == "$DEST/"* || "$DEST" == "$SRC/"* ]]; then
    echo "Error: source and destination must be separate, non-overlapping directories."
    exit 1
fi

# Copy the complete directory tree first.
mkdir -p "$DEST"
cp -a "$SRC"/. "$DEST"/

# Compress every PDF in the copied directory tree.
find "$DEST" -type f -iname '*.pdf' -print0 |
while IFS= read -r -d '' pdf; do
    tmp="${pdf}.compressed-tmp.pdf"

    echo "Processing: $pdf"

    if gs -sDEVICE=pdfwrite \
        -dCompatibilityLevel=1.5 \
        -dPDFSETTINGS=/printer \
        -dNOPAUSE -dBATCH -dQUIET \
        -sOutputFile="$tmp" "$pdf"; then

        original_size=$(stat -f '%z' "$pdf")
        compressed_size=$(stat -f '%z' "$tmp")

        if (( compressed_size < original_size )); then
            mv "$tmp" "$pdf"
            echo "  Reduced: $original_size -> $compressed_size bytes"
        else
            rm -f "$tmp"
            echo "  No size reduction; keeping original."
        fi
    else
        rm -f "$tmp"
        echo "  WARNING: compression failed; keeping original."
    fi
done

echo "Done. Compressed copy: $DEST"

